DreamInpainter: Text-Guided Subject-Driven Image Inpainting with Diffusion Models

This study introduces Text-Guided Subject-Driven Image Inpainting, a novel task that combines text and exemplar images for image inpainting. While both text and exemplar images have been used independently in previous efforts, their combined utilization remains unexplored. Simultaneously accommodating both conditions poses a significant challenge due to the inherent balance required between editability and subject fidelity. To tackle this challenge, we propose a two-step approach DreamInpainter. First, we compute dense subject features to ensure accurate subject replication. Then, we employ a discriminative token selection module to eliminate redundant subject details, preserving the subject's identity while allowing changes according to other conditions such as mask shape and text prompts. Additionally, we introduce a decoupling regularization technique to enhance text control in the presence of exemplar images. Our extensive experiments demonstrate the superior performance of our method in terms of visual quality, identity preservation, and text control, showcasing its effectiveness in the context of text-guided subject-driven image inpainting.

==> resize.py <==
from PIL import Image
import os, sys

root = 'figs'
dirs = [x for x in os.listdir(root) if os.path.isdir(os.path.join(root, x))]
for dir in dirs:
	path = os.path.join(root, dir)
	fns = os.listdir(path)
	for fn in fns:
		if fn.endswith('.jpg'):
			savepath = os.path.join(path, fn.replace('.png', '.jpg'))
			segmap = Image.open(os.path.join(path, fn)).convert('RGB')
			segmap.save(savepath, format='JPEG')
			#os.remove(os.path.join(path, fn))

